Generalised entropy accumulation

Consider a sequential process in which each step outputs a system $A_i$ and updates a side information register $E$. We prove that if this process satisfies a natural "non-signalling" condition between past outputs and future side information, the min-entropy of the outputs $A_1, \dots, A_n$ conditioned on the side information $E$ at the end of the process can be bounded from below by a sum of von Neumann entropies associated with the individual steps. This is a generalisation of the entropy accumulation theorem (EAT), which deals with a more restrictive model of side information: there, past side information cannot be updated in subsequent rounds, and newly generated side information has to satisfy a Markov condition. Due to its more general model of side-information, our generalised EAT can be applied more easily and to a broader range of cryptographic protocols. As examples, we give the first multi-round security proof for blind randomness expansion and a simplified analysis of the E91 QKD protocol. The proof of our generalised EAT relies on a new variant of Uhlmann's theorem and new chain rules for the Renyi divergence and entropy, which might be of independent interest.

==> uhlmann_dalpha.m <==
%
% Comparing 
%  D(\rho_A || \sigma_A) vs \min_{\sigma_{AR}} D(\rho_{AR} || \sigma_{AR})
%

d = 2;

rhoARket = 1/sqrt(4)*[1 0 0 0] + 1/sqrt(4/3)*[0 0 0 1];
rhoAR = rhoARket'*rhoARket;

sigmaA = 1/3*1/2*[1 1; 1 1] + 2/3*1/2*[1 -1; -1 1];

%rhoAR = randRho(d*d);
%sigmaA = randRho(d);


rhoA = TrX(rhoAR, 2, [d d]);


cvx_begin sdp
variable sigmaAR(d*d,d*d) hermitian;
minimize (quantum_rel_entr(rhoAR, sigmaAR,4,4,-1)/log (2));
    sigmaAR >= 0; trace(sigmaAR) == 1;
    TrX(sigmaAR, 2, [d d]) == sigmaA; % sigmaAR is an extension of sigmaA
cvx_end


fprintf('D(rhoA, sigmaA) = %d\n', quantum_rel_entr(rhoA, sigmaA)/log(2))
fprintf('D2(rhoA, sigmaA) = %d\n', log(trace((sigmaA^(-1/4)*rhoA*sigmaA^(-1/4))^2))/log(2))
fprintf('min. over extensions = %d\n', cvx_optval)



